Design the Feedback, Not Just the Reward: Environments for Open-Ended Reinforcement Learning

Reinforcement learning has advanced large language models on tasks with reliable verifiers, where checking an outcome provides a clear basis for reward. Extending this approach to open-ended tasks requires environments that can both evaluate complex, partially successful outputs and turn these judgments into effective learning guidance. We propose a reinforcement learning framework built around a training environment that integrates human domain knowledge with model reasoning. Human domain knowledge, encoded in rubrics, anchors evaluation to task intent, while model reasoning combined with hierarchical rewards distinguishes complex open-ended outputs and links diagnosed failures to likely responsible output regions. Furthermore, these diagnostic attributions guide token-level weights in the GRPO objective, thereby translating the ambiguous notion of success in open-ended tasks into concrete guidance for policy optimization. We instantiate this framework in interactive web application generation, a representative open-ended generation task. The resulting model achieves an average pass rate of 41.25\% on MiniAppBench and 76.19\% on ArtifactsBench. Ablation studies show the contributions of individual components, while additional out-of-distribution evaluations support transferable gains without degrading performance on other evaluated tasks.

==> img/build_aworld_lockup.py <==
#!/usr/bin/env python3
"""Build the right-side AWorld lockup at the original header's visual size.

The original right image is scaled from 1000 x 151 pt-px to 906 x 137 pt-px.
In that final geometry, the Inclusion AI wordmark is about 44 px high, so the
AWorld wordmark must use the same height rather than filling the 137 px canvas.
"""
from pathlib import Path
from PIL import Image

ROOT = Path(__file__).resolve().parents[1]
IMG = ROOT / "img"
OUT = IMG / "aworld_lockup.png"

CANVAS_W, CANVAS_H = 906, 137
WORD_H = 44        # matches the original Inclusion AI text height in final geometry
ICON_H = 92        # matches the original right-side icon height in final geometry
ICON_Y = 33        # matches the original icon top edge after scaling to 906x137
ICON_X = 20        # gives the same 20px gap from the divider as Ant Group
WORD_X = 135       # keeps the same 23px icon-to-word gap
BASELINE_Y = 57    # top of uppercase/ascender glyphs in the original lockup

canvas = Image.new("RGBA", (CANVAS_W, CANVAS_H), (0, 0, 0, 0))

# AWorld mark.
icon = Image.open(IMG / "aworld_logo.png").convert("RGBA")
icon = icon.crop(icon.getchannel("A").getbbox())
icon_w = round(icon.width * ICON_H / icon.height)
icon = icon.resize((icon_w, ICON_H), Image.LANCZOS)
icon_y = ICON_Y
canvas.alpha_composite(icon, (ICON_X, icon_y))

# Gradient AWorld wordmark.
word = Image.open(IMG / "aworld_text_gradient.png").convert("RGBA")
word_w = round(word.width * WORD_H / word.height)
word = word.resize((word_w, WORD_H), Image.LANCZOS)
canvas.alpha_composite(word, (WORD_X, BASELINE_Y))

canvas.save(OUT)
print(f"Wrote {OUT} ({CANVAS_W}x{CANVAS_H}; word height {WORD_H}px).")

